Computational Tutorial on Gr\"obner bases embedding Sage in LaTeX with SageTEX

Elementary tutorial on implementation aspects of Gr\"obner bases computation.

==> g_b.sagetex.py <==
## -*- encoding: utf-8 -*-
# This file was *autogenerated* from the file g_b.sagetex.sage.
from sage.all_cmdline import *   # import sage library
_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_6 = Integer(6); _sage_const_5 = Integer(5); _sage_const_4 = Integer(4); _sage_const_504 = Integer(504); _sage_const_505 = Integer(505); _sage_const_9 = Integer(9); _sage_const_8 = Integer(8); _sage_const_501 = Integer(501); _sage_const_494 = Integer(494); _sage_const_503 = Integer(503); _sage_const_508 = Integer(508); _sage_const_509 = Integer(509); _sage_const_61 = Integer(61); _sage_const_115 = Integer(115); _sage_const_506 = Integer(506); _sage_const_276 = Integer(276); _sage_const_212 = Integer(212); _sage_const_507 = Integer(507); _sage_const_258 = Integer(258); _sage_const_510 = Integer(510); _sage_const_11 = Integer(11); _sage_const_10 = Integer(10); _sage_const_362 = Integer(362); _sage_const_453 = Integer(453)## This file (g_b.sagetex.sage) was *autogenerated* from g_b.tex with sagetex.sty version 2011/05/27 v2.3.1.
import sagetex
_st_ = sagetex.SageTeXProcessor('g_b')
_do_ver_check_ = True
if _do_ver_check_ and sagetex.__version__.find('2011/05/27 v2.3.1') == -_sage_const_1 :
 import sys
 print '{0}.sagetex.sage was generated with sagetex.sty version 2011/05/27 v2.3.1,'.format( sys.argv[_sage_const_0 ].split('.')[_sage_const_0 ])
 print 'but is being processed by sagetex.py version {0}.'.format( ' '.join(sagetex.__version__.strip().strip('[').split()[_sage_const_0 :_sage_const_2 ]))
 print 'SageTeX version mismatch! Exiting.'
 sys.exit(int(_sage_const_1 ))
_st_.blockbegin()
try:
 # Defining the variables
 var('x0, x1, x2, x3, x4, x5, x6, x7, x8, x9')
 # The prime assignment
 P = Primes()
 p0 = P.unrank(_sage_const_0 ); p1 = P.unrank(_sage_const_1 );
 p2 = P.unrank(_sage_const_2 ); p3 = P.unrank(_sage_const_3 );
 p4 = P.unrank(_sage_const_4 ); p5 = P.unrank(_sage_const_5 );
 p6 = P.unrank(_sage_const_6 ); p7 = P.unrank(_sage_const_7 );
 p8 = P.unrank(_sage_const_8 ); p9 = P.unrank(_sage_const_9 );
except:
 _st_.goboom(_sage_const_61 )
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_leading_term(f):
     # Expression used for specifying the
     # type of the operation.
     add = x0+x1
     mul = x0*x1
     xpo = x0**x1
     cst = _sage_const_2 
     if (f.operator() == add.operator()):
         # Collecting the terms
         L = f.operands()
         # Collecting the terms striped from their
         # coefficients
         L_strpd = list()
         for i in range(len(L)):
             if (L[i]).arguments() != ():
                 if ((L[i]).operator() == mul.operator() or \
 (L[i]).operator() == xpo.operator()):
                     cst_fctr = _sage_const_1 
                     lst_i = (L[i]).operands()
                     for j in range(len(lst_i)):
                         if (lst_i[j]).arguments() == ():
                             cst_fctr = lst_i[j]
                     L_strpd.append((expand(L[i]/cst_fctr),i))
                 elif (L[i] == x0 or L[i] == x1 or L[i] == x2 or \
 L[i] == x3 or L[i] == x4 or L[i] == x5 or L[i] == x6 or \
 L[i] == x7 or L[i] == x8 or L[i] == x9 ):
                     L_strpd.append((L[i],i))
         # Storing the integer and the index associated with the term
         tmp_value = (L_strpd[_sage_const_0 ][_sage_const_0 ]).substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
         idx = L_strpd[_sage_const_0 ][_sage_const_1 ]
         for k in range(len(L_strpd)):
             if (L_strpd[k][_sage_const_0 ]).substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9) > tmp_value:
                 tmp_value = (L_strpd[k][_sage_const_0 ]).substitute(x0=p0,x1=p1,\
 x2=p2,x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 idx = L_strpd[k][_sage_const_1 ]
         return L[idx]
     elif (f.operator() == mul.operator()):
         return f
     elif (f.operator() == xpo.operator()):
         return f
     else :
         return f
 
except:
 _st_.goboom(_sage_const_115 )
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_division(f, List):
     # Initializing the output List
     L = list()
     for j in range(len(List)+_sage_const_1 ):
         L.append(_sage_const_0 )
     # Initializing the Polynomial
     p = f
     while( p != _sage_const_0  ):
         i = _sage_const_0 
         division_occured = _sage_const_0 
         while (i in range(len(List))) and (division_occured == _sage_const_0 ):
             if List[i] == _sage_const_0 :
                 i = i+_sage_const_1 
             else:
                 # Getting the Leading term of fi
                 Lt_fi = multivariate_leading_term(List[i])
                 #Getting the leading Monomial of fi
                 Lm_fi = Lt_fi/Lt_fi.substitute(x0=_sage_const_1 ,x1=_sage_const_1 ,x2=_sage_const_1 ,x3=_sage_const_1 ,\
 x4=_sage_const_1 ,x5=_sage_const_1 ,x6=_sage_const_1 ,x7=_sage_const_1 ,x8=_sage_const_1 ,x9=_sage_const_1 )
                 # Getting the Leading term of p
                 Lt_p  = multivariate_leading_term(p)
                 #Getting the leading Monomial of p
                 Lm_p  = Lt_p/Lt_p.substitute(x0=_sage_const_1 ,x1=_sage_const_1 ,x2=_sage_const_1 ,x3=_sage_const_1 ,\
 x4=_sage_const_1 ,x5=_sage_const_1 ,x6=_sage_const_1 ,x7=_sage_const_1 ,x8=_sage_const_1 ,x9=_sage_const_1 )
                 m_p  = Lm_p.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 m_fi = Lm_fi.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 if (gcd(m_p, m_fi) == m_fi or gcd(m_p, m_fi) == -m_fi):
                     L[i] = expand(L[i] + Lt_p/Lt_fi)
                     p = expand(p - List[i] * (Lt_p/Lt_fi))
                     division_occured = _sage_const_1 
                 else :
                     i = i+_sage_const_1 
         if (division_occured == _sage_const_0 ):
             L[len(List)] = L[len(List)] + multivariate_leading_term(p)
             p = p - multivariate_leading_term(p)
     return L
except:
 _st_.goboom(_sage_const_212 )
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_monomial_lcm(t1, t2):
     # These 2 lines of code get rid of the coefficient of the leading terms
     m1 = t1/t1.substitute(x0=_sage_const_1 ,x1=_sage_const_1 ,x2=_sage_const_1 ,x3=_sage_const_1 ,x4=_sage_const_1 ,x5=_sage_const_1 ,x6=_sage_const_1 ,x7=_sage_const_1 ,x8=_sage_const_1 ,x9=_sage_const_1 )
     m2 = t2/t2.substitute(x0=_sage_const_1 ,x1=_sage_const_1 ,x2=_sage_const_1 ,x3=_sage_const_1 ,x4=_sage_const_1 ,x5=_sage_const_1 ,x6=_sage_const_1 ,x7=_sage_const_1 ,x8=_sage_const_1 ,x9=_sage_const_1 )
 
     # This line compute the lcm value associated with the monomial we seek
     monomial_lcm_value = lcm(m1.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9), m2.substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9))
 
     # The next section of line of codes recover the
     # monomial in question from the computed lcm integer.
     prime_factors = factor(monomial_lcm_value)
     factor_list = list(prime_factors)
     m = _sage_const_1 
     for i in range(len(factor_list)):
         tmp_list = list(factor_list[i])
         if (tmp_list[_sage_const_0 ]==p0):
             m = m*x0**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p1):
             m = m*x1**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p2):
             m = m*x2**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p3):
             m = m*x3**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p4):
             m = m*x4**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p5):
             m = m*x5**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p6):
             m = m*x6**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p7):
             m = m*x7**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p8):
             m = m*x8**Integer(tmp_list[_sage_const_1 ])
         elif (tmp_list[_sage_const_0 ]==p9):
             m = m*x9**Integer(tmp_list[_sage_const_1 ])
     return m
except:
 _st_.goboom(_sage_const_258 )
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_S_polynomials(List):
     L = list()
     for i in range(len(List)-_sage_const_1 ):
         for j in range(i+_sage_const_1 ,len(List)):
             Lt_fi = multivariate_leading_term(List[i])
             Lt_fj = multivariate_leading_term(List[j])
             monomial_lcm = multivariate_monomial_lcm(Lt_fi, Lt_fj)
             Sij = expand(List[i]*(monomial_lcm/Lt_fi) - \
 List[j]*(monomial_lcm/Lt_fj))
             L.append(Sij)
     return L
except:
 _st_.goboom(_sage_const_276 )
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_reduce_polynomial(f):
     # Checks to see if there is a constant term
     # in which case no reduction is needed
     if f.substitute(x0=_sage_const_0 ,x1=_sage_const_0 ,x2=_sage_const_0 ,x3=_sage_const_0 ,\
 x4=_sage_const_0 ,x5=_sage_const_0 ,x6=_sage_const_0 ,x7=_sage_const_0 ,x8=_sage_const_0 ,x9=_sage_const_0 ) != _sage_const_0  :
         return f
     elif f == _sage_const_0 :
         return f
     else:
         L = list(f.iterator())
 
         # The next piece of code determines i
         # if the expression is a monomial
         prd = _sage_const_1 
         for j in range(len(L)):
             prd = prd*L[j]
         if (prd == f):
             return _sage_const_1 
         elif ((len(L) == _sage_const_2 ) and (L[_sage_const_0 ]**L[_sage_const_1 ] == f)):
             return f
 
         for i in range(len(L)):
             # The next line of code gets rid of
             # the coefficients in the list
             L[i] = L[i]/(L[i].substitute(x0=_sage_const_1 ,x1=_sage_const_1 ,x2=_sage_const_1 ,x3=_sage_const_1 ,\
 x4=_sage_const_1 ,x5=_sage_const_1 ,x6=_sage_const_1 ,x7=_sage_const_1 ,x8=_sage_const_1 ,x9=_sage_const_1 ))
             L[i] = Integer(L[i].substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9))
 
         # Computing the greatest common divisior
         cmn_fctr = gcd(L)
 
         if cmn_fctr == _sage_const_1  :
             return f
 
 
 
 
 
 
 
 
 
 
 
 
         else :
             # The next section of line of codes recover the monomial
             # in question from the computed gcd integer.
             prime_factors = factor(cmn_fctr)
             factor_list = list(prime_factors)
             m = _sage_const_1 
             for i in range(len(factor_list)):
                 tmp_list = list(factor_list[i])
                 if (tmp_list[_sage_const_0 ]==p0):
                     m = m*x0**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p1):
                     m = m*x1**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p2):
                     m = m*x2**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p3):
                     m = m*x3**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p4):
                     m = m*x4**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p5):
                     m = m*x5**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p6):
                     m = m*x6**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p7):
                     m = m*x7**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p8):
                     m = m*x8**Integer(tmp_list[_sage_const_1 ])
                 elif (tmp_list[_sage_const_0 ]==p9):
                     m = m*x9**Integer(tmp_list[_sage_const_1 ])
             g = expand(f/m)
             return g
 
except:
 _st_.goboom(_sage_const_362 )
_st_.blockend()
_st_.blockbegin()
try:
 # The Ideal of interest is generated
 # by the following polynomials
 f1 = expand((x0+_sage_const_2 *x1)*(_sage_const_2 *x2)) - _sage_const_6 
 f2 = x2**_sage_const_2 -x2
 f3 = x1**_sage_const_2 -x1
 f4 = x0**_sage_const_2 -x0
 
 # Generators of the Ideal
 # for solving f1=f2=f3=f4=0
 I = list()
 I.append(f1)
 I.append(f2)
 I.append(f3)
 I.append(f4)
 
 # Initialization step
 I_curr = list()
 for i in range(len(I)):
     I_curr.append(I[i])
 
 l_old = _sage_const_0 
 l_new = len(I_curr)
except:
 _st_.goboom(_sage_const_453 )
_st_.blockend()
_st_.blockbegin()
try:
 # Boolean variable tracking contradictions
 finished = _sage_const_0 
 
 while l_old != l_new and finished == _sage_const_0 :
     # Computes the single pass of the substraction polynomials
     S  = multivariate_S_polynomials(I_curr)
     print '\n\n The subtraction polynomials yield'
     for i in range(len(S)):
         S[i] = multivariate_reduce_polynomial(S[i])
         print 'S[',i,']= ',S[i]
 
     # The instruction bellow is the lazy way of getting rid of the duplicates.
     St = Set(S)
     S = list(St)
 
     #Recording the size of the Ideal generator set before the division
     l_old = len(I_curr)
     for i in range(len(S)):
         tmp_list = multivariate_division(S[i], I_curr)
         if tmp_list[len(tmp_list)-_sage_const_1 ]!=_sage_const_0 :
             I_curr.append(tmp_list[len(tmp_list)-_sage_const_1 ])
 
     # Printing the result of the first pass of the Buchberger algorithm.
     print '\n\n The Current generator for the Ideal is given by'
     for i in range(len(I_curr)):
         print I_curr[i]
         if I_curr[i] == I_curr[i].substitute(x0=_sage_const_0 ,x1=_sage_const_0 ,x2=_sage_const_0 ,x3=_sage_const_0 ,\
 x4=_sage_const_0 ,x5=_sage_const_0 ,x6=_sage_const_0 ,x7=_sage_const_0 ,x8=_sage_const_0 ,x9=_sage_const_0 ) and I_curr[i].substitute(x0=_sage_const_0 ,x1=_sage_const_0 ,\
 x2=_sage_const_0 ,x3=_sage_const_0 ,x4=_sage_const_0 ,x5=_sage_const_0 ,x6=_sage_const_0 ,x7=_sage_const_0 ,x8=_sage_const_0 ,x9=_sage_const_0 ) != _sage_const_0  :
             finished = _sage_const_1 
 
     #recording the size of the generator set after the division
     l_new = len(I_curr)
 
 I = I_curr
except:
 _st_.goboom(_sage_const_494 )
_st_.blockend()
try:
 _st_.inline(_sage_const_0 , latex(f1))
except:
 _st_.goboom(_sage_const_501 )
try:
 _st_.inline(_sage_const_1 , latex(f2))
except:
 _st_.goboom(_sage_const_501 )
try:
 _st_.inline(_sage_const_2 , latex(f3))
except:
 _st_.goboom(_sage_const_501 )
try:
 _st_.inline(_sage_const_3 , latex(f4))
except:
 _st_.goboom(_sage_const_501 )
try:
 _st_.inline(_sage_const_4 , latex(len(I_curr)))
except:
 _st_.goboom(_sage_const_503 )
try:
 _st_.inline(_sage_const_5 , latex(I[_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_504 )
try:
 _st_.inline(_sage_const_6 , latex(I[_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_505 )
try:
 _st_.inline(_sage_const_7 , latex(I[_sage_const_2 ]))
except:
 _st_.goboom(_sage_const_506 )
try:
 _st_.inline(_sage_const_8 , latex(I[_sage_const_3 ]))
except:
 _st_.goboom(_sage_const_507 )
try:
 _st_.inline(_sage_const_9 , latex(I[_sage_const_4 ]))
except:
 _st_.goboom(_sage_const_508 )
try:
 _st_.inline(_sage_const_10 , latex(I[_sage_const_5 ]))
except:
 _st_.goboom(_sage_const_509 )
try:
 _st_.inline(_sage_const_11 , latex(I[_sage_const_6 ]))
except:
 _st_.goboom(_sage_const_510 )
_st_.endofdoc()


==> g_b.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (g_b.sagetex.sage) was *autogenerated* from g_b.tex with sagetex.sty version 2011/05/27 v2.3.1.
import sagetex
_st_ = sagetex.SageTeXProcessor('g_b')
_do_ver_check_ = True
if _do_ver_check_ and sagetex.__version__.find('2011/05/27 v2.3.1') == -1:
 import sys
 print '{0}.sagetex.sage was generated with sagetex.sty version 2011/05/27 v2.3.1,'.format( sys.argv[0].split('.')[0])
 print 'but is being processed by sagetex.py version {0}.'.format( ' '.join(sagetex.__version__.strip().strip('[').split()[0:2]))
 print 'SageTeX version mismatch! Exiting.'
 sys.exit(int(1))
_st_.blockbegin()
try:
 # Defining the variables
 var('x0, x1, x2, x3, x4, x5, x6, x7, x8, x9')
 # The prime assignment
 P = Primes()
 p0 = P.unrank(0); p1 = P.unrank(1);
 p2 = P.unrank(2); p3 = P.unrank(3);
 p4 = P.unrank(4); p5 = P.unrank(5);
 p6 = P.unrank(6); p7 = P.unrank(7);
 p8 = P.unrank(8); p9 = P.unrank(9);
except:
 _st_.goboom(63)
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_leading_term(f):
     # Expression used for specifying the
     # type of the operation.
     add = x0+x1
     mul = x0*x1
     xpo = x0^x1
     cst = 2
     if (f.operator() == add.operator()):
         # Collecting the terms
         L = f.operands()
         # Collecting the terms striped from their
         # coefficients
         L_strpd = list()
         for i in range(len(L)):
             if (L[i]).arguments() != ():
                 if ((L[i]).operator() == mul.operator() or \
 (L[i]).operator() == xpo.operator()):
                     cst_fctr = 1
                     lst_i = (L[i]).operands()
                     for j in range(len(lst_i)):
                         if (lst_i[j]).arguments() == ():
                             cst_fctr = lst_i[j]
                     L_strpd.append((expand(L[i]/cst_fctr),i))
                 elif (L[i] == x0 or L[i] == x1 or L[i] == x2 or \
 L[i] == x3 or L[i] == x4 or L[i] == x5 or L[i] == x6 or \
 L[i] == x7 or L[i] == x8 or L[i] == x9 ):
                     L_strpd.append((L[i],i))
         # Storing the integer and the index associated with the term
         tmp_value = (L_strpd[0][0]).substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
         idx = L_strpd[0][1]
         for k in range(len(L_strpd)):
             if (L_strpd[k][0]).substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9) > tmp_value:
                 tmp_value = (L_strpd[k][0]).substitute(x0=p0,x1=p1,\
 x2=p2,x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 idx = L_strpd[k][1]
         return L[idx]
     elif (f.operator() == mul.operator()):
         return f
     elif (f.operator() == xpo.operator()):
         return f
     else :
         return f
 
except:
 _st_.goboom(119)
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_division(f, List):
     # Initializing the output List
     L = list()
     for j in range(len(List)+1):
         L.append(0)
     # Initializing the Polynomial
     p = f
     while( p != 0 ):
         i = 0
         division_occured = 0
         while (i in range(len(List))) and (division_occured == 0):
             if List[i] == 0:
                 i = i+1
             else:
                 # Getting the Leading term of fi
                 Lt_fi = multivariate_leading_term(List[i])
                 #Getting the leading Monomial of fi
                 Lm_fi = Lt_fi/Lt_fi.substitute(x0=1,x1=1,x2=1,x3=1,\
 x4=1,x5=1,x6=1,x7=1,x8=1,x9=1)
                 # Getting the Leading term of p
                 Lt_p  = multivariate_leading_term(p)
                 #Getting the leading Monomial of p
                 Lm_p  = Lt_p/Lt_p.substitute(x0=1,x1=1,x2=1,x3=1,\
 x4=1,x5=1,x6=1,x7=1,x8=1,x9=1)
                 m_p  = Lm_p.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 m_fi = Lm_fi.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9)
                 if (gcd(m_p, m_fi) == m_fi or gcd(m_p, m_fi) == -m_fi):
                     L[i] = expand(L[i] + Lt_p/Lt_fi)
                     p = expand(p - List[i] * (Lt_p/Lt_fi))
                     division_occured = 1
                 else :
                     i = i+1
         if (division_occured == 0):
             L[len(List)] = L[len(List)] + multivariate_leading_term(p)
             p = p - multivariate_leading_term(p)
     return L
except:
 _st_.goboom(215)
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_monomial_lcm(t1, t2):
     # These 2 lines of code get rid of the coefficient of the leading terms
     m1 = t1/t1.substitute(x0=1,x1=1,x2=1,x3=1,x4=1,x5=1,x6=1,x7=1,x8=1,x9=1)
     m2 = t2/t2.substitute(x0=1,x1=1,x2=1,x3=1,x4=1,x5=1,x6=1,x7=1,x8=1,x9=1)
 
     # The following computes the lcm value associated with the monomial we seek
     monomial_lcm_value = lcm(m1.substitute(x0=p0,x1=p1,x2=p2,x3=p3,\
 x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9), m2.substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9))
 
     # The next section of line of codes recovers the
     # monomial in question from the computed lcm integer.
     prime_factors = factor(monomial_lcm_value)
     factor_list = list(prime_factors)
     m = 1
     for i in range(len(factor_list)):
         tmp_list = list(factor_list[i])
         if (tmp_list[0]==p0):
             m = m*x0^Integer(tmp_list[1])
         elif (tmp_list[0]==p1):
             m = m*x1^Integer(tmp_list[1])
         elif (tmp_list[0]==p2):
             m = m*x2^Integer(tmp_list[1])
         elif (tmp_list[0]==p3):
             m = m*x3^Integer(tmp_list[1])
         elif (tmp_list[0]==p4):
             m = m*x4^Integer(tmp_list[1])
         elif (tmp_list[0]==p5):
             m = m*x5^Integer(tmp_list[1])
         elif (tmp_list[0]==p6):
             m = m*x6^Integer(tmp_list[1])
         elif (tmp_list[0]==p7):
             m = m*x7^Integer(tmp_list[1])
         elif (tmp_list[0]==p8):
             m = m*x8^Integer(tmp_list[1])
         elif (tmp_list[0]==p9):
             m = m*x9^Integer(tmp_list[1])
     return m
except:
 _st_.goboom(261)
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_S_polynomials(List):
     L = list()
     for i in range(len(List)-1):
         for j in range(i+1,len(List)):
             Lt_fi = multivariate_leading_term(List[i])
             Lt_fj = multivariate_leading_term(List[j])
             monomial_lcm = multivariate_monomial_lcm(Lt_fi, Lt_fj)
             Sij = expand(List[i]*(monomial_lcm/Lt_fi) - \
 List[j]*(monomial_lcm/Lt_fj))
             L.append(Sij)
     return L
except:
 _st_.goboom(280)
_st_.blockend()
_st_.blockbegin()
try:
 def multivariate_reduce_polynomial(f):
     # Checks to see if there is a constant term
     # in which case no reduction is needed
     if f.substitute(x0=0,x1=0,x2=0,x3=0,\
 x4=0,x5=0,x6=0,x7=0,x8=0,x9=0) != 0 :
         return f
     elif f == 0:
         return f
     else:
         L = list(f.iterator())
 
         # The next piece of code determines i
         # if the expression is a monomial
         prd = 1
         for j in range(len(L)):
             prd = prd*L[j]
         if (prd == f):
             return 1
         elif ((len(L) == 2) and (L[0]^L[1] == f)):
             return f
 
         for i in range(len(L)):
             # The next line of code gets rid of
             # the coefficients in the list
             L[i] = L[i]/(L[i].substitute(x0=1,x1=1,x2=1,x3=1,\
 x4=1,x5=1,x6=1,x7=1,x8=1,x9=1))
             L[i] = Integer(L[i].substitute(x0=p0,x1=p1,x2=p2,\
 x3=p3,x4=p4,x5=p5,x6=p6,x7=p7,x8=p8,x9=p9))
 
         # Computing the greatest common divisior
         cmn_fctr = gcd(L)
 
         if cmn_fctr == 1 :
             return f
 
 
 
 
 
 
 
 
 
 
 
 
         else :
             # The next section of line of codes recover the monomial
             # in question from the computed gcd integer.
             prime_factors = factor(cmn_fctr)
             factor_list = list(prime_factors)
             m = 1
             for i in range(len(factor_list)):
                 tmp_list = list(factor_list[i])
                 if (tmp_list[0]==p0):
                     m = m*x0^Integer(tmp_list[1])
                 elif (tmp_list[0]==p1):
                     m = m*x1^Integer(tmp_list[1])
                 elif (tmp_list[0]==p2):
                     m = m*x2^Integer(tmp_list[1])
                 elif (tmp_list[0]==p3):
                     m = m*x3^Integer(tmp_list[1])
                 elif (tmp_list[0]==p4):
                     m = m*x4^Integer(tmp_list[1])
                 elif (tmp_list[0]==p5):
                     m = m*x5^Integer(tmp_list[1])
                 elif (tmp_list[0]==p6):
                     m = m*x6^Integer(tmp_list[1])
                 elif (tmp_list[0]==p7):
                     m = m*x7^Integer(tmp_list[1])
                 elif (tmp_list[0]==p8):
                     m = m*x8^Integer(tmp_list[1])
                 elif (tmp_list[0]==p9):
                     m = m*x9^Integer(tmp_list[1])
             g = expand(f/m)
             return g
 
except:
 _st_.goboom(367)
_st_.blockend()
_st_.blockbegin()
try:
 # The Ideal of interest is generated
 # by the following polynomials
 f1 = expand((x0+2*x1)*(2*x2)) - 6
 f2 = x2^2-x2
 f3 = x1^2-x1
 f4 = x0^2-x0
 
 # Generators of the Ideal
 # for solving f1=f2=f3=f4=0
 I = list()
 I.append(f1)
 I.append(f2)
 I.append(f3)
 I.append(f4)
 
 # Initialization step
 I_curr = list()
 for i in range(len(I)):
     I_curr.append(I[i])
 
 l_old = 0
 l_new = len(I_curr)
except:
 _st_.goboom(463)
_st_.blockend()
_st_.blockbegin()
try:
 # Boolean variable tracking contradictions
 finished = 0
 
 while l_old != l_new and finished == 0:
     # Computes the single pass of the substraction polynomials
     S  = multivariate_S_polynomials(I_curr)
     print '\n\n The subtraction polynomials yield'
     for i in range(len(S)):
         S[i] = multivariate_reduce_polynomial(S[i])
         print 'S[',i,']= ',S[i]
 
     # The instruction bellow is the lazy way of getting rid of the duplicates.
     St = Set(S)
     S = list(St)
 
     #Recording the size of the Ideal generator set before the division
     l_old = len(I_curr)
     for i in range(len(S)):
         tmp_list = multivariate_division(S[i], I_curr)
         if tmp_list[len(tmp_list)-1]!=0:
             I_curr.append(tmp_list[len(tmp_list)-1])
 
     # Printing the result of the first pass of the Buchberger algorithm.
     print '\n\n The Current generator for the Ideal is given by'
     for i in range(len(I_curr)):
         print I_curr[i]
         if I_curr[i] == I_curr[i].substitute(x0=0,x1=0,x2=0,x3=0,\
 x4=0,x5=0,x6=0,x7=0,x8=0,x9=0) and I_curr[i].substitute(x0=0,x1=0,\
 x2=0,x3=0,x4=0,x5=0,x6=0,x7=0,x8=0,x9=0) != 0 :
             finished = 1
 
     #recording the size of the generator set after the division
     l_new = len(I_curr)
 
 I = I_curr
except:
 _st_.goboom(505)
_st_.blockend()
try:
 _st_.inline(0, latex(f1))
except:
 _st_.goboom(512)
try:
 _st_.inline(1, latex(f2))
except:
 _st_.goboom(512)
try:
 _st_.inline(2, latex(f3))
except:
 _st_.goboom(512)
try:
 _st_.inline(3, latex(f4))
except:
 _st_.goboom(512)
try:
 _st_.inline(4, latex(len(I_curr)))
except:
 _st_.goboom(514)
try:
 _st_.inline(5, latex(I[0]))
except:
 _st_.goboom(516)
try:
 _st_.inline(6, latex(I[1]))
except:
 _st_.goboom(517)
try:
 _st_.inline(7, latex(I[2]))
except:
 _st_.goboom(518)
try:
 _st_.inline(8, latex(I[3]))
except:
 _st_.goboom(519)
try:
 _st_.inline(9, latex(I[4]))
except:
 _st_.goboom(520)
try:
 _st_.inline(10, latex(I[5]))
except:
 _st_.goboom(521)
try:
 _st_.inline(11, latex(I[6]))
except:
 _st_.goboom(522)
_st_.endofdoc()

